Sgluons in the same-sign lepton searches

In this work I present the interpretation of the ATLAS search of same-sign lepton production in association with $b$-jets in the context of the 4-top quark signal from sgluon decays. I show that using just 3.2/fb data sample from Run 2 the exclusion limit is already competitive with the Run 1 one. Public data allow to exclude sgluons with masses up to 0.95 TeV. Prospects for the total Run 2 integrated luminosity of 100/fb are briefly discussed.

==> anc/ATLAS_delphes_card.tcl <==
#######################################
# Order of execution of various modules
#######################################

set ExecutionPath {
  ParticlePropagator

  ChargedHadronTrackingEfficiency
  ElectronTrackingEfficiency
  MuonTrackingEfficiency

  ChargedHadronMomentumSmearing
  ElectronMomentumSmearing
  MuonMomentumSmearing

  TrackMerger
  Calorimeter
  EFlowMerger

  PhotonEfficiency
  PhotonIsolation

  ElectronFilter
  ElectronEfficiency
  ElectronIsolation

  MuonEfficiency
  MuonIsolation

  MissingET

  NeutrinoFilter
  GenJetFinder
  GenMissingET
  
  FastJetFinder

  JetEnergyScale
  
  JetFlavorAssociation

  BTagging
  TauTagging

  UniqueObjectFinder

  ScalarHT

  TreeWriter
}

#################################
# Propagate particles in cylinder
#################################

module ParticlePropagator ParticlePropagator {
  set InputArray Delphes/stableParticles

  set OutputArray stableParticles
  set ChargedHadronOutputArray chargedHadrons
  set ElectronOutputArray electrons
  set MuonOutputArray muons

  # radius of the magnetic field coverage, in m
  set Radius 1.15
  # half-length of the magnetic field coverage, in m
  set HalfLength 3.51

  # magnetic field
  set Bz 2.0
}

####################################
# Charged hadron tracking efficiency
####################################

module Efficiency ChargedHadronTrackingEfficiency {
  set InputArray ParticlePropagator/chargedHadrons
  set OutputArray chargedHadrons

  # add EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for charged hadrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.60) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.85) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##############################
# Electron tracking efficiency
##############################

module Efficiency ElectronTrackingEfficiency {
  set InputArray ParticlePropagator/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for electrons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.73) +
                                           (abs(eta) <= 1.5) * (pt > 1.0   && pt <= 1.0e2) * (0.95) +
                                           (abs(eta) <= 1.5) * (pt > 1.0e2)                * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.50) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0   && pt <= 1.0e2) * (0.83) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0e2)                * (0.90) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

##########################
# Muon tracking efficiency
##########################

module Efficiency MuonTrackingEfficiency {
  set InputArray ParticlePropagator/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # tracking efficiency formula for muons
  set EfficiencyFormula {                                                    (pt <= 0.1)   * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 0.1   && pt <= 1.0)   * (0.75) +
                                           (abs(eta) <= 1.5) * (pt > 1.0)                  * (0.99) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1   && pt <= 1.0)   * (0.70) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 1.0)                  * (0.98) +
                         (abs(eta) > 2.5)                                                  * (0.00)}
}

########################################
# Momentum resolution for charged tracks
########################################

module MomentumSmearing ChargedHadronMomentumSmearing {
  set InputArray ChargedHadronTrackingEfficiency/chargedHadrons
  set OutputArray chargedHadrons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for charged hadrons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*2.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*5.5e-4^2)}
}

###################################
# Momentum resolution for electrons
###################################

module MomentumSmearing ElectronMomentumSmearing {
  set InputArray ElectronTrackingEfficiency/electrons
  set OutputArray electrons

  # set ResolutionFormula {resolution formula as a function of eta and energy}

  # resolution formula for electrons
    set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.03^2 + pt^2*1.3e-3^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.05^2 + pt^2*1.7e-3^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.15^2 + pt^2*3.1e-3^2)}
}

###############################
# Momentum resolution for muons
###############################

module MomentumSmearing MuonMomentumSmearing {
  set InputArray MuonTrackingEfficiency/muons
  set OutputArray muons

  # set ResolutionFormula {resolution formula as a function of eta and pt}

  # resolution formula for muons
  set ResolutionFormula {                  (abs(eta) <= 0.5) * (pt > 0.1) * sqrt(0.01^2 + pt^2*1.0e-4^2) +
                         (abs(eta) > 0.5 && abs(eta) <= 1.5) * (pt > 0.1) * sqrt(0.015^2 + pt^2*1.5e-4^2) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 0.1) * sqrt(0.025^2 + pt^2*3.5e-4^2)}
}

##############
# Track merger
##############

module Merger TrackMerger {
# add InputArray InputArray
  add InputArray ChargedHadronMomentumSmearing/chargedHadrons
  add InputArray ElectronMomentumSmearing/electrons
  add InputArray MuonMomentumSmearing/muons
  set OutputArray tracks
}

#############
# Calorimeter
#############

module Calorimeter Calorimeter {
  set ParticleInputArray ParticlePropagator/stableParticles
  set TrackInputArray TrackMerger/tracks

  set TowerOutputArray towers
  set PhotonOutputArray photons

  set EFlowTrackOutputArray eflowTracks
  set EFlowPhotonOutputArray eflowPhotons
  set EFlowNeutralHadronOutputArray eflowNeutralHadrons

  set ECalEnergyMin 0.5
  set HCalEnergyMin 1.0

  set ECalEnergySignificanceMin 1.0
  set HCalEnergySignificanceMin 1.0

  set SmearTowerCenter true

  set pi [expr {acos(-1)}]

  # lists of the edges of each tower in eta and phi
  # each list starts with the lower edge of the first tower
  # the list ends with the higher edged of the last tower

  # 10 degrees towers
  set PhiBins {}
  for {set i -18} {$i <= 18} {incr i} {
    add PhiBins [expr {$i * $pi/18.0}]
  }
  foreach eta {-3.2 -2.5 -2.4 -2.3 -2.2 -2.1 -2 -1.9 -1.8 -1.7 -1.6 -1.5 -1.4 -1.3 -1.2 -1.1 -1 -0.9 -0.8 -0.7 -0.6 -0.5 -0.4 -0.3 -0.2 -0.1 0 0.1 0.2 0.3 0.4 0.5 0.6 0.7 0.8 0.9 1 1.1 1.2 1.3 1.4 1.5 1.6 1.7 1.8 1.9 2 2.1 2.2 2.3 2.4 2.5 2.6 3.3} {
    add EtaPhiBins $eta $PhiBins
  }

  # 20 degrees towers
  set PhiBins {}
  for {set i -9} {$i <= 9} {incr i} {
    add PhiBins [expr {$i * $pi/9.0}]
  }
  foreach eta {-4.9 -4.7 -4.5 -4.3 -4.1 -3.9 -3.7 -3.5 -3.3 -3 -2.8 -2.6 2.8 3 3.2 3.5 3.7 3.9 4.1 4.3 4.5 4.7 4.9} {
    add EtaPhiBins $eta $PhiBins
  }

  # default energy fractions {abs(PDG code)} {Fecal Fhcal}
  add EnergyFraction {0} {0.0 1.0}
  # energy fractions for e, gamma and pi0
  add EnergyFraction {11} {1.0 0.0}
  add EnergyFraction {22} {1.0 0.0}
  add EnergyFraction {111} {1.0 0.0}
  # energy fractions for muon, neutrinos and neutralinos
  add EnergyFraction {12} {0.0 0.0}
  add EnergyFraction {13} {0.0 0.0}
  add EnergyFraction {14} {0.0 0.0}
  add EnergyFraction {16} {0.0 0.0}
  add EnergyFraction {1000022} {0.0 0.0}
  add EnergyFraction {1000023} {0.0 0.0}
  add EnergyFraction {1000025} {0.0 0.0}
  add EnergyFraction {1000035} {0.0 0.0}
  add EnergyFraction {1000045} {0.0 0.0}
  # energy fractions for K0short and Lambda
  add EnergyFraction {310} {0.3 0.7}
  add EnergyFraction {3122} {0.3 0.7}

  # set ECalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/physics/0608012v1 jinst8_08_s08003
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  # http://www.physics.utoronto.ca/~krieger/procs/ComoProceedings.pdf
  set ECalResolutionFormula {                  (abs(eta) <= 3.2) * sqrt(energy^2*0.0017^2 + energy*0.101^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.0350^2 + energy*0.285^2)}

  # set HCalResolutionFormula {resolution formula as a function of eta and energy}
  # http://arxiv.org/pdf/hep-ex/0004009v1
  # http://villaolmo.mib.infn.it/ICATPP9th_2005/Calorimetry/Schram.p.pdf
  set HCalResolutionFormula {                  (abs(eta) <= 1.7) * sqrt(energy^2*0.0302^2 + energy*0.5205^2 + 1.59^2) +
                             (abs(eta) > 1.7 && abs(eta) <= 3.2) * sqrt(energy^2*0.0500^2 + energy*0.706^2) +
                             (abs(eta) > 3.2 && abs(eta) <= 4.9) * sqrt(energy^2*0.09420^2 + energy*1.00^2)}
}

####################
# Energy flow merger
####################

module Merger EFlowMerger {
# add InputArray InputArray
  add InputArray Calorimeter/eflowTracks
  add InputArray Calorimeter/eflowPhotons
  add InputArray Calorimeter/eflowNeutralHadrons
  set OutputArray eflow
}

###################
# Photon efficiency
###################

module Efficiency PhotonEfficiency {
  set InputArray Calorimeter/eflowPhotons
  set OutputArray photons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for photons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

##################
# Photon isolation
##################

module Isolation PhotonIsolation {
  set CandidateInputArray PhotonEfficiency/photons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray photons

  set DeltaRMax { 0.5 }

  set PTMin 0.5

  set PTRatioMax 0.12
}

#################
# Electron filter
#################

module PdgCodeFilter ElectronFilter {
  set InputArray Calorimeter/eflowTracks
  set OutputArray electrons
  set Invert true
  add PdgCode {11}
  add PdgCode {-11}
}

#####################
# Electron efficiency
#####################

module Efficiency ElectronEfficiency {
  set InputArray ElectronFilter/electrons
  set OutputArray electrons

  # set EfficiencyFormula {efficiency formula as a function of eta and pt}

  # efficiency formula for electrons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.5) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.5)                                   * (0.00)}
}

####################
# Electron isolation
####################

module Isolation ElectronIsolation {
  set CandidateInputArray ElectronEfficiency/electrons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray electrons

  set DeltaRMax { min(10.0/pt, 0.2) }

  set PTMin 0.5

  set PTRatioMax 0.06
}

#################
# Muon efficiency
#################

module Efficiency MuonEfficiency {
  set InputArray MuonMomentumSmearing/muons
  set OutputArray muons

  # set EfficiencyFormula {efficiency as a function of eta and pt}

  # efficiency formula for muons
  set EfficiencyFormula {                                      (pt <= 10.0) * (0.00) +
                                           (abs(eta) <= 1.5) * (pt > 10.0)  * (0.95) +
                         (abs(eta) > 1.5 && abs(eta) <= 2.7) * (pt > 10.0)  * (0.85) +
                         (abs(eta) > 2.7)                                   * (0.00)}
}

################
# Muon isolation
################

module Isolation MuonIsolation {
  set CandidateInputArray MuonEfficiency/muons
  set IsolationInputArray EFlowMerger/eflow

  set OutputArray muons

  set DeltaRMax { min(10.0/pt, 0.3) }

  set PTMin 1.0

  set PTRatioMax 0.06
}

###################
# Missing ET merger
###################

module Merger MissingET {
# add InputArray InputArray
  add InputArray EFlowMerger/eflow
  set MomentumOutputArray momentum
}

##################
# Scalar HT merger
##################

module Merger ScalarHT {
# add InputArray InputArray
  add InputArray UniqueObjectFinder/jets
  add InputArray UniqueObjectFinder/electrons
  add InputArray UniqueObjectFinder/photons
  add InputArray UniqueObjectFinder/muons
  set EnergyOutputArray energy
}


#####################
# Neutrino Filter
#####################

module PdgCodeFilter NeutrinoFilter {

  set InputArray Delphes/stableParticles
  set OutputArray filteredParticles

  set PTMin 0.0

  add PdgCode {12}
  add PdgCode {14}
  add PdgCode {16}
  add PdgCode {-12}
  add PdgCode {-14}
  add PdgCode {-16}

}

#####################
# MC truth jet finder
#####################

module FastJetFinder GenJetFinder {
  set InputArray NeutrinoFilter/filteredParticles

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 10.0
}


#########################
# Gen Missing ET merger
########################

module Merger GenMissingET {
# add InputArray InputArray
  add InputArray NeutrinoFilter/filteredParticles
  set MomentumOutputArray momentum
}



############
# Jet finder
############

module FastJetFinder FastJetFinder {
  set InputArray Calorimeter/towers

  set OutputArray jets

  # algorithm: 1 CDFJetClu, 2 MidPoint, 3 SIScone, 4 kt, 5 Cambridge/Aachen, 6 antikt
  set JetAlgorithm 6
  set ParameterR 0.4

  set JetPTMin 10.0
}

##################
# Jet Energy Scale
##################

module EnergyScale JetEnergyScale {
  set InputArray FastJetFinder/jets
  set OutputArray jets

  # scale formula for jets
  set ScaleFormula {  sqrt( (3.0 - 0.2*(abs(eta)))^2 / pt + 1.0 )  }
}

########################
# Jet Flavor Association
########################

module JetFlavorAssociation JetFlavorAssociation {
  
  set PartonInputArray Delphes/partons
  set ParticleInputArray Delphes/allParticles
  set ParticleLHEFInputArray Delphes/allParticlesLHEF
  set JetInputArray JetEnergyScale/jets
  
  set DeltaR 0.3
  set PartonPTMin 5.0
  set PartonEtaMax 2.5

}

###########
# b-tagging
###########

module BTagging BTagging {
  set JetInputArray JetEnergyScale/jets

  set BitNumber 0

  # add EfficiencyFormula {abs(PDG code)} {efficiency formula as a function of eta and pt}
  # PDG code = the highest PDG code of a quark or gluon inside DeltaR cone around jet axis
  # gluon's PDG code has the lowest priority

  # based on ATL-PHYS-PUB-2015-022

  # default efficiency formula (misidentification rate)
  add EfficiencyFormula {0} {0.002+7.3e-06*pt}

  # efficiency formula for c-jets (misidentification rate)
  add EfficiencyFormula {4} {0.20*tanh(0.02*pt)*(1/(1+0.0034*pt))}

  # efficiency formula for b-jets
  add EfficiencyFormula {5} {0.80*tanh(0.003*pt)*(30/(1+0.086*pt))}
}

#############
# tau-tagging
#############

module TrackCountingTauTagging TauTagging {
 
  set ParticleInputArray Delphes/allParticles
  set PartonInputArray Delphes/partons
  set TrackInputArray TrackMerger/tracks
  set JetInputArray JetEnergyScale/jets

  set DeltaR 0.2
  set DeltaRTrack 0.2

  set TrackPTMin 1.0
 
  set TauPTMin 1.0
  set TauEtaMax 2.5

  # instructions: {n-prongs} {eff} 
  
  # 1 - one prong efficiency
  # 2 - two or more efficiency
  # -1 - one prong mistag rate
  # -2 - two or more mistag rate
 
  set BitNumber 0
 
  # taken from ATL-PHYS-PUB-2015-045 (medium working point)
  add EfficiencyFormula {1} {0.70}
  add EfficiencyFormula {2} {0.60}
  add EfficiencyFormula {-1} {0.02}
  add EfficiencyFormula {-2} {0.01}

}

#####################################################
# Find uniquely identified photons/electrons/tau/jets
#####################################################

module UniqueObjectFinder UniqueObjectFinder {
# earlier arrays take precedence over later ones
# add InputArray InputArray OutputArray
  add InputArray PhotonIsolation/photons photons
  add InputArray ElectronIsolation/electrons electrons
  add InputArray MuonIsolation/muons muons
  add InputArray JetEnergyScale/jets jets
}

##################
# ROOT tree writer
##################

# tracks, towers and eflow objects are not stored by default in the output.
# if needed (for jet constituent or other studies), uncomment the relevant
# "add Branch ..." lines.

module TreeWriter TreeWriter {

  add Branch UniqueObjectFinder/jets Jet Jet
  add Branch UniqueObjectFinder/muons Muon Muon
  add Branch MissingET/momentum MissingET MissingET
}



==> anc/MRSSMQCD_NLO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



R2GC_109_1 = Coupling(name = 'R2GC_109_1',
                      value = '-G**4/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_109_2 = Coupling(name = 'R2GC_109_2',
                      value = 'G**4/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_110_3 = Coupling(name = 'R2GC_110_3',
                      value = '-(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_110_4 = Coupling(name = 'R2GC_110_4',
                      value = '(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_111_5 = Coupling(name = 'R2GC_111_5',
                      value = '(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_111_6 = Coupling(name = 'R2GC_111_6',
                      value = '-(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_112_7 = Coupling(name = 'R2GC_112_7',
                      value = '-(complex(0,1)*G**4)/(48.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_113_8 = Coupling(name = 'R2GC_113_8',
                      value = '(complex(0,1)*G**4)/(288.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_113_9 = Coupling(name = 'R2GC_113_9',
                      value = '-(complex(0,1)*G**4)/(32.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_115_10 = Coupling(name = 'R2GC_115_10',
                       value = '-(complex(0,1)*G**4)/(16.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_115_11 = Coupling(name = 'R2GC_115_11',
                       value = '(complex(0,1)*G**4)/(4.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_116_12 = Coupling(name = 'R2GC_116_12',
                       value = '(-3*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_116_13 = Coupling(name = 'R2GC_116_13',
                       value = '(-23*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_117_14 = Coupling(name = 'R2GC_117_14',
                       value = '(complex(0,1)*G**2)/(12.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_118_15 = Coupling(name = 'R2GC_118_15',
                       value = '(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_120_16 = Coupling(name = 'R2GC_120_16',
                       value = '-(complex(0,1)*G**3)/(6.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_122_17 = Coupling(name = 'R2GC_122_17',
                       value = '-(ee*complex(0,1)*G**2)/(9.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_129_18 = Coupling(name = 'R2GC_129_18',
                       value = '(-7*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_130_19 = Coupling(name = 'R2GC_130_19',
                       value = '(7*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_131_20 = Coupling(name = 'R2GC_131_20',
                       value = '(3*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_131_21 = Coupling(name = 'R2GC_131_21',
                       value = '(-13*G**4)/(256.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_132_22 = Coupling(name = 'R2GC_132_22',
                       value = '(13*complex(0,1)*G**4)/(256.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_133_23 = Coupling(name = 'R2GC_133_23',
                       value = '(13*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_134_24 = Coupling(name = 'R2GC_134_24',
                       value = '(-3*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_134_25 = Coupling(name = 'R2GC_134_25',
                       value = '(13*complex(0,1)*G**4)/(128.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_135_26 = Coupling(name = 'R2GC_135_26',
                       value = '(-35*complex(0,1)*G**4)/(256.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_146_27 = Coupling(name = 'R2GC_146_27',
                       value = '-(ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_148_28 = Coupling(name = 'R2GC_148_28',
                       value = '(3*complex(0,1)*G**2*mOp**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_149_29 = Coupling(name = 'R2GC_149_29',
                       value = '(complex(0,1)*G**2)/(48.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_149_30 = Coupling(name = 'R2GC_149_30',
                       value = '(3*complex(0,1)*G**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_150_31 = Coupling(name = 'R2GC_150_31',
                       value = '-(complex(0,1)*G**2)/(16.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_151_32 = Coupling(name = 'R2GC_151_32',
                       value = 'G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_151_33 = Coupling(name = 'R2GC_151_33',
                       value = '(11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_154_34 = Coupling(name = 'R2GC_154_34',
                       value = '-G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_154_35 = Coupling(name = 'R2GC_154_35',
                       value = '(-11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_157_36 = Coupling(name = 'R2GC_157_36',
                       value = '(23*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_158_37 = Coupling(name = 'R2GC_158_37',
                       value = '(5*complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_158_38 = Coupling(name = 'R2GC_158_38',
                       value = '(19*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_159_39 = Coupling(name = 'R2GC_159_39',
                       value = '(31*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_160_40 = Coupling(name = 'R2GC_160_40',
                       value = '(-17*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_161_41 = Coupling(name = 'R2GC_161_41',
                       value = '(-7*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_162_42 = Coupling(name = 'R2GC_162_42',
                       value = '(7*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_167_43 = Coupling(name = 'R2GC_167_43',
                       value = '(complex(0,1)*G**2*MT)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_169_44 = Coupling(name = 'R2GC_169_44',
                       value = '-(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_170_45 = Coupling(name = 'R2GC_170_45',
                       value = '(ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_171_46 = Coupling(name = 'R2GC_171_46',
                       value = '(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_172_47 = Coupling(name = 'R2GC_172_47',
                       value = '-(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_173_48 = Coupling(name = 'R2GC_173_48',
                       value = '(G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_174_49 = Coupling(name = 'R2GC_174_49',
                       value = '(complex(0,1)*G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_76_50 = Coupling(name = 'R2GC_76_50',
                      value = '-(complex(0,1)*G**2*MT**2)/(8.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_77_51 = Coupling(name = 'R2GC_77_51',
                      value = '-(complex(0,1)*G**2*MT*yt)/(8.*cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_78_52 = Coupling(name = 'R2GC_78_52',
                      value = '-(complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_79_53 = Coupling(name = 'R2GC_79_53',
                      value = '-(ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_82_54 = Coupling(name = 'R2GC_82_54',
                      value = '-(complex(0,1)*G**2)/(32.*cmath.pi**2)',
                      order = {'QCD':2})

R2GC_86_55 = Coupling(name = 'R2GC_86_55',
                      value = '(ee**2*complex(0,1)*G**2)/(216.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_86_56 = Coupling(name = 'R2GC_86_56',
                      value = '(ee**2*complex(0,1)*G**2)/(54.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_87_57 = Coupling(name = 'R2GC_87_57',
                      value = '-(ee*complex(0,1)*G**3)/(144.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_87_58 = Coupling(name = 'R2GC_87_58',
                      value = '(ee*complex(0,1)*G**3)/(72.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_88_59 = Coupling(name = 'R2GC_88_59',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2*sw) - (ee**2*complex(0,1)*G**2*sw)/(864.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_88_60 = Coupling(name = 'R2GC_88_60',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(144.*cmath.pi**2*sw) - (5*ee**2*complex(0,1)*G**2*sw)/(432.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_89_61 = Coupling(name = 'R2GC_89_61',
                      value = '-(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) + (ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_89_62 = Coupling(name = 'R2GC_89_62',
                      value = '(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) - (5*ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_90_63 = Coupling(name = 'R2GC_90_63',
                      value = '(-3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) - (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_90_64 = Coupling(name = 'R2GC_90_64',
                      value = '(3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) + (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_91_65 = Coupling(name = 'R2GC_91_65',
                      value = '(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (5*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_91_66 = Coupling(name = 'R2GC_91_66',
                      value = '-(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (17*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_92_67 = Coupling(name = 'R2GC_92_67',
                      value = '(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_96_68 = Coupling(name = 'R2GC_96_68',
                      value = '(ee**2*complex(0,1)*G**2)/(96.*cmath.pi**2*sw**2)',
                      order = {'QCD':2,'QED':2})

UVGC_100_1 = Coupling(name = 'UVGC_100_1',
                      value = {-1:'-(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                      order = {'QCD':2})

UVGC_101_2 = Coupling(name = 'UVGC_101_2',
                      value = {-1:'(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_103_3 = Coupling(name = 'UVGC_103_3',
                      value = {-1:'-(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_108_4 = Coupling(name = 'UVGC_108_4',
                      value = {-1:'(9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_108_5 = Coupling(name = 'UVGC_108_5',
                      value = {-1:'-G**3/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_109_6 = Coupling(name = 'UVGC_109_6',
                      value = {-1:'(3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_109_7 = Coupling(name = 'UVGC_109_7',
                      value = {-1:'(-3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_110_8 = Coupling(name = 'UVGC_110_8',
                      value = {-1:'(3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_110_9 = Coupling(name = 'UVGC_110_9',
                      value = {-1:'(-3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_112_10 = Coupling(name = 'UVGC_112_10',
                       value = {-1:'-(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_112_11 = Coupling(name = 'UVGC_112_11',
                       value = {-1:'(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_113_12 = Coupling(name = 'UVGC_113_12',
                       value = {-1:'(-3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_113_13 = Coupling(name = 'UVGC_113_13',
                       value = {-1:'(3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_114_14 = Coupling(name = 'UVGC_114_14',
                       value = {-1:'(-9*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_114_15 = Coupling(name = 'UVGC_114_15',
                       value = {-1:'G**3/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_114_16 = Coupling(name = 'UVGC_114_16',
                       value = {-1:'G**3/(32.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_115_17 = Coupling(name = 'UVGC_115_17',
                       value = {-1:'-(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_115_18 = Coupling(name = 'UVGC_115_18',
                       value = {-1:'(47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_115_19 = Coupling(name = 'UVGC_115_19',
                       value = {-1:'(complex(0,1)*G**4)/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_20 = Coupling(name = 'UVGC_116_20',
                       value = {-1:'(-253*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_21 = Coupling(name = 'UVGC_116_21',
                       value = {-1:'(5*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_116_22 = Coupling(name = 'UVGC_116_22',
                       value = {-1:'-(complex(0,1)*G**4)/(8.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_117_23 = Coupling(name = 'UVGC_117_23',
                       value = {-1:'(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_118_24 = Coupling(name = 'UVGC_118_24',
                       value = {-1:'(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_119_25 = Coupling(name = 'UVGC_119_25',
                       value = {-1:'(complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_119_26 = Coupling(name = 'UVGC_119_26',
                       value = {-1:'(-19*complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_119_27 = Coupling(name = 'UVGC_119_27',
                       value = {-1:'-(complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_119_28 = Coupling(name = 'UVGC_119_28',
                       value = {-1:'(complex(0,1)*G**3)/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_120_29 = Coupling(name = 'UVGC_120_29',
                       value = {-1:'(-13*complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_122_30 = Coupling(name = 'UVGC_122_30',
                       value = {-1:'-(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_129_31 = Coupling(name = 'UVGC_129_31',
                       value = {-1:'G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_129_32 = Coupling(name = 'UVGC_129_32',
                       value = {-1:'(-19*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_129_33 = Coupling(name = 'UVGC_129_33',
                       value = {-1:'(-3*G**3)/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_130_34 = Coupling(name = 'UVGC_130_34',
                       value = {-1:'-G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_130_35 = Coupling(name = 'UVGC_130_35',
                       value = {-1:'(19*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_130_36 = Coupling(name = 'UVGC_130_36',
                       value = {-1:'(3*G**3)/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_131_37 = Coupling(name = 'UVGC_131_37',
                       value = {-1:'(9*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_131_38 = Coupling(name = 'UVGC_131_38',
                       value = {-1:'(-9*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_132_39 = Coupling(name = 'UVGC_132_39',
                       value = {-1:'(-9*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_132_40 = Coupling(name = 'UVGC_132_40',
                       value = {-1:'(9*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_41 = Coupling(name = 'UVGC_133_41',
                       value = {-1:'(-3*complex(0,1)*G**4)/(32.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_133_42 = Coupling(name = 'UVGC_133_42',
                       value = {-1:'(3*complex(0,1)*G**4)/(32.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_134_43 = Coupling(name = 'UVGC_134_43',
                       value = {-1:'(-9*complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_134_44 = Coupling(name = 'UVGC_134_44',
                       value = {-1:'(9*complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_135_45 = Coupling(name = 'UVGC_135_45',
                       value = {-1:'(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_135_46 = Coupling(name = 'UVGC_135_46',
                       value = {-1:'(-47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_135_47 = Coupling(name = 'UVGC_135_47',
                       value = {-1:'-(complex(0,1)*G**4)/(64.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_135_48 = Coupling(name = 'UVGC_135_48',
                       value = {-1:'(-39*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_146_49 = Coupling(name = 'UVGC_146_49',
                       value = {-1:'(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_146_50 = Coupling(name = 'UVGC_146_50',
                       value = {-1:'-(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_148_51 = Coupling(name = 'UVGC_148_51',
                       value = {-1:'(9*complex(0,1)*G**2*mOp**2)/(16.*cmath.pi**2)',0:'(21*complex(0,1)*G**2*mOp**2)/(16.*cmath.pi**2) - (9*complex(0,1)*G**2*mOp**2*reglog(mOp/MU_R))/(8.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_149_52 = Coupling(name = 'UVGC_149_52',
                       value = {-1:'(complex(0,1)*G**2)/(32.*cmath.pi**2)',0:'-(complex(0,1)*G**2*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_149_53 = Coupling(name = 'UVGC_149_53',
                       value = {-1:'(complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'-(complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_150_54 = Coupling(name = 'UVGC_150_54',
                       value = {-1:'(3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_150_55 = Coupling(name = 'UVGC_150_55',
                       value = {-1:'(-3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_150_56 = Coupling(name = 'UVGC_150_56',
                       value = {-1:'-(complex(0,1)*G**2)/(32.*cmath.pi**2)',0:'(complex(0,1)*G**2*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_150_57 = Coupling(name = 'UVGC_150_57',
                       value = {-1:'-(complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'(complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_151_58 = Coupling(name = 'UVGC_151_58',
                       value = {-1:'(51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_151_59 = Coupling(name = 'UVGC_151_59',
                       value = {-1:'G**3/(32.*cmath.pi**2)',0:'-(G**3*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_151_60 = Coupling(name = 'UVGC_151_60',
                       value = {-1:'G**3/(24.*cmath.pi**2)',0:'-(G**3*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_61 = Coupling(name = 'UVGC_152_61',
                       value = {-1:'(21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_62 = Coupling(name = 'UVGC_152_62',
                       value = {-1:'G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_63 = Coupling(name = 'UVGC_153_63',
                       value = {-1:'(33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_64 = Coupling(name = 'UVGC_153_64',
                       value = {-1:'(3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_65 = Coupling(name = 'UVGC_153_65',
                       value = {-1:'G**3/(16.*cmath.pi**2)',0:'-(G**3*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_154_66 = Coupling(name = 'UVGC_154_66',
                       value = {-1:'(-51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_154_67 = Coupling(name = 'UVGC_154_67',
                       value = {0:'(G**3*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_154_68 = Coupling(name = 'UVGC_154_68',
                       value = {-1:'-G**3/(24.*cmath.pi**2)',0:'(G**3*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_155_69 = Coupling(name = 'UVGC_155_69',
                       value = {-1:'(-33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_155_70 = Coupling(name = 'UVGC_155_70',
                       value = {-1:'(-3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_155_71 = Coupling(name = 'UVGC_155_71',
                       value = {-1:'-G**3/(32.*cmath.pi**2)',0:'(G**3*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_156_72 = Coupling(name = 'UVGC_156_72',
                       value = {-1:'(-21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_156_73 = Coupling(name = 'UVGC_156_73',
                       value = {-1:'-G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_157_74 = Coupling(name = 'UVGC_157_74',
                       value = {-1:'(147*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_75 = Coupling(name = 'UVGC_157_75',
                       value = {-1:'(21*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_76 = Coupling(name = 'UVGC_157_76',
                       value = {-1:'-(complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'-(complex(0,1)*G**4*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_77 = Coupling(name = 'UVGC_157_77',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'-(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_78 = Coupling(name = 'UVGC_158_78',
                       value = {-1:'(147*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_79 = Coupling(name = 'UVGC_158_79',
                       value = {-1:'(3*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_80 = Coupling(name = 'UVGC_158_80',
                       value = {-1:'(5*complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'-(complex(0,1)*G**4*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_81 = Coupling(name = 'UVGC_159_81',
                       value = {-1:'-(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_82 = Coupling(name = 'UVGC_159_82',
                       value = {-1:'(523*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_83 = Coupling(name = 'UVGC_159_83',
                       value = {-1:'(13*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_84 = Coupling(name = 'UVGC_159_84',
                       value = {-1:'(3*complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'-(complex(0,1)*G**4*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_85 = Coupling(name = 'UVGC_159_85',
                       value = {0:'-(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_86 = Coupling(name = 'UVGC_160_86',
                       value = {-1:'(-341*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_87 = Coupling(name = 'UVGC_160_87',
                       value = {-1:'(-11*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_88 = Coupling(name = 'UVGC_160_88',
                       value = {-1:'-(complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'(complex(0,1)*G**4*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_89 = Coupling(name = 'UVGC_160_89',
                       value = {-1:'-(complex(0,1)*G**4)/(24.*cmath.pi**2)',0:'(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_161_90 = Coupling(name = 'UVGC_161_90',
                       value = {-1:'(-83*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_161_91 = Coupling(name = 'UVGC_161_91',
                       value = {-1:'(-5*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_162_92 = Coupling(name = 'UVGC_162_92',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_162_93 = Coupling(name = 'UVGC_162_93',
                       value = {-1:'(-85*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_162_94 = Coupling(name = 'UVGC_162_94',
                       value = {-1:'(-19*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_162_95 = Coupling(name = 'UVGC_162_95',
                       value = {-1:'(3*complex(0,1)*G**4)/(32.*cmath.pi**2)',0:'(complex(0,1)*G**4*reglog(mOp/MU_R))/(16.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_162_96 = Coupling(name = 'UVGC_162_96',
                       value = {0:'(complex(0,1)*G**4*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_163_97 = Coupling(name = 'UVGC_163_97',
                       value = {-1:'(complex(0,1)*G**2)/(4.*cmath.pi**2)',0:'(complex(0,1)*G**2)/(3.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_164_98 = Coupling(name = 'UVGC_164_98',
                       value = {-1:'(-3*coup*G**2)/(16.*cmath.pi**2)'},
                       order = {'NP':1,'QCD':5})

UVGC_164_99 = Coupling(name = 'UVGC_164_99',
                       value = {-1:'-(coup*G**2)/(6.*cmath.pi**2)',0:'-(coup*G**2)/(3.*cmath.pi**2) + (coup*G**2*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                       order = {'NP':1,'QCD':5})

UVGC_165_100 = Coupling(name = 'UVGC_165_100',
                        value = {-1:'-(ee*complex(0,1)*G**2)/(9.*cmath.pi**2)',0:'(-2*ee*complex(0,1)*G**2)/(9.*cmath.pi**2) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_166_101 = Coupling(name = 'UVGC_166_101',
                        value = {-1:'-(complex(0,1)*G**3)/(6.*cmath.pi**2)',0:'-(complex(0,1)*G**3)/(3.*cmath.pi**2) + (complex(0,1)*G**3*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                        order = {'QCD':3})

UVGC_167_102 = Coupling(name = 'UVGC_167_102',
                        value = {-1:'(complex(0,1)*G**2*MT)/(2.*cmath.pi**2)',0:'(2*complex(0,1)*G**2*MT)/(3.*cmath.pi**2) - (complex(0,1)*G**2*MT*reglog(MT/MU_R))/cmath.pi**2'},
                        order = {'QCD':2})

UVGC_168_103 = Coupling(name = 'UVGC_168_103',
                        value = {-1:'-(ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw*cmath.sqrt(2))',0:'-(ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_169_104 = Coupling(name = 'UVGC_169_104',
                        value = {-1:'-(cw*ee*complex(0,1)*G**2)/(8.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(24.*cw*cmath.pi**2)',0:'-(cw*ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) + (cw*ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(12.*cw*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_170_105 = Coupling(name = 'UVGC_170_105',
                        value = {-1:'(ee*complex(0,1)*G**2*sw)/(6.*cw*cmath.pi**2)',0:'(2*ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(3.*cw*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_171_106 = Coupling(name = 'UVGC_171_106',
                        value = {-1:'-(G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_171_107 = Coupling(name = 'UVGC_171_107',
                        value = {-1:'(G**2*yt)/(12.*cmath.pi**2)',0:'(G**2*yt)/(2.*cmath.pi**2) - (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_171_108 = Coupling(name = 'UVGC_171_108',
                        value = {-1:'(G**2*yt)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_172_109 = Coupling(name = 'UVGC_172_109',
                        value = {-1:'(G**2*yt)/(24.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_172_110 = Coupling(name = 'UVGC_172_110',
                        value = {-1:'-(G**2*yt)/(12.*cmath.pi**2)',0:'-(G**2*yt)/(2.*cmath.pi**2) + (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_172_111 = Coupling(name = 'UVGC_172_111',
                        value = {-1:'-(G**2*yt)/(3.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_173_112 = Coupling(name = 'UVGC_173_112',
                        value = {-1:'(G**2*yt)/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(G**2*yt*cmath.sqrt(2))/(3.*cmath.pi**2) - (G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_174_113 = Coupling(name = 'UVGC_174_113',
                        value = {-1:'(complex(0,1)*G**2*yt)/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yt*cmath.sqrt(2))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})



==> anc/MRSSMQCD_NLO/CT_vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:06


from object_library import all_vertices, all_CTvertices, Vertex, CTVertex
import particles as P
import CT_couplings as C
import lorentz as L


V_1 = CTVertex(name = 'V_1',
               type = 'R2',
               particles = [ P.g, P.g, P.g ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(0,0,0):C.R2GC_151_32,(0,0,1):C.R2GC_151_33,(0,1,0):C.R2GC_154_34,(0,1,1):C.R2GC_154_35,(0,2,0):C.R2GC_154_34,(0,2,1):C.R2GC_154_35,(0,3,0):C.R2GC_151_32,(0,3,1):C.R2GC_151_33,(0,4,0):C.R2GC_151_32,(0,4,1):C.R2GC_151_33,(0,5,0):C.R2GC_154_34,(0,5,1):C.R2GC_154_35})

V_2 = CTVertex(name = 'V_2',
               type = 'R2',
               particles = [ P.g, P.g, P.g, P.g ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(2,0,0):C.R2GC_111_5,(2,0,1):C.R2GC_111_6,(0,0,0):C.R2GC_111_5,(0,0,1):C.R2GC_111_6,(4,0,0):C.R2GC_109_1,(4,0,1):C.R2GC_109_2,(3,0,0):C.R2GC_109_1,(3,0,1):C.R2GC_109_2,(8,0,0):C.R2GC_110_3,(8,0,1):C.R2GC_110_4,(7,0,0):C.R2GC_116_12,(7,0,1):C.R2GC_160_40,(6,0,0):C.R2GC_115_10,(6,0,1):C.R2GC_161_41,(5,0,0):C.R2GC_109_1,(5,0,1):C.R2GC_109_2,(1,0,0):C.R2GC_109_1,(1,0,1):C.R2GC_109_2,(11,0,0):C.R2GC_113_8,(11,0,1):C.R2GC_113_9,(10,0,0):C.R2GC_113_8,(10,0,1):C.R2GC_113_9,(9,0,1):C.R2GC_112_7,(2,1,0):C.R2GC_111_5,(2,1,1):C.R2GC_111_6,(0,1,0):C.R2GC_111_5,(0,1,1):C.R2GC_111_6,(6,1,0):C.R2GC_158_37,(6,1,1):C.R2GC_158_38,(4,1,0):C.R2GC_109_1,(4,1,1):C.R2GC_109_2,(3,1,0):C.R2GC_109_1,(3,1,1):C.R2GC_109_2,(8,1,0):C.R2GC_110_3,(8,1,1):C.R2GC_162_42,(7,1,0):C.R2GC_116_12,(7,1,1):C.R2GC_116_13,(5,1,0):C.R2GC_109_1,(5,1,1):C.R2GC_109_2,(1,1,0):C.R2GC_109_1,(1,1,1):C.R2GC_109_2,(11,1,0):C.R2GC_113_8,(11,1,1):C.R2GC_113_9,(10,1,0):C.R2GC_113_8,(10,1,1):C.R2GC_113_9,(9,1,1):C.R2GC_112_7,(2,2,0):C.R2GC_111_5,(2,2,1):C.R2GC_111_6,(0,2,0):C.R2GC_111_5,(0,2,1):C.R2GC_111_6,(4,2,0):C.R2GC_109_1,(4,2,1):C.R2GC_109_2,(3,2,0):C.R2GC_109_1,(3,2,1):C.R2GC_109_2,(8,2,0):C.R2GC_110_3,(8,2,1):C.R2GC_159_39,(6,2,0):C.R2GC_115_10,(6,2,1):C.R2GC_115_11,(7,2,0):C.R2GC_157_36,(7,2,1):C.R2GC_111_6,(5,2,0):C.R2GC_109_1,(5,2,1):C.R2GC_109_2,(1,2,0):C.R2GC_109_1,(1,2,1):C.R2GC_109_2,(11,2,0):C.R2GC_113_8,(11,2,1):C.R2GC_113_9,(10,2,0):C.R2GC_113_8,(10,2,1):C.R2GC_113_9,(9,2,1):C.R2GC_112_7})

V_3 = CTVertex(name = 'V_3',
               type = 'R2',
               particles = [ P.t__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_171_46})

V_4 = CTVertex(name = 'V_4',
               type = 'R2',
               particles = [ P.b__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_172_47})

V_5 = CTVertex(name = 'V_5',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_173_48})

V_6 = CTVertex(name = 'V_6',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_174_49})

V_7 = CTVertex(name = 'V_7',
               type = 'R2',
               particles = [ P.g, P.sig8p, P.sig8p ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VSS1, L.VSS3 ],
               loop_particles = [ [ [P.g, P.sig8p] ] ],
               couplings = {(0,0,0):C.R2GC_129_18,(0,1,0):C.R2GC_130_19})

V_8 = CTVertex(name = 'V_8',
               type = 'R2',
               particles = [ P.g, P.g, P.sig8p, P.sig8p ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVSS1 ],
               loop_particles = [ [ [P.g] ], [ [P.g, P.sig8p] ] ],
               couplings = {(0,0,0):C.R2GC_116_12,(0,0,1):C.R2GC_132_22,(2,0,0):C.R2GC_116_12,(2,0,1):C.R2GC_132_22,(6,0,0):C.R2GC_116_12,(6,0,1):C.R2GC_135_26,(7,0,0):C.R2GC_116_12,(7,0,1):C.R2GC_135_26,(5,0,0):C.R2GC_131_20,(5,0,1):C.R2GC_131_21,(1,0,0):C.R2GC_131_20,(1,0,1):C.R2GC_131_21,(4,0,0):C.R2GC_131_20,(4,0,1):C.R2GC_131_21,(3,0,0):C.R2GC_131_20,(3,0,1):C.R2GC_131_21,(10,0,0):C.R2GC_134_24,(10,0,1):C.R2GC_134_25,(9,0,0):C.R2GC_134_24,(9,0,1):C.R2GC_134_25,(8,0,0):C.R2GC_115_10,(8,0,1):C.R2GC_133_23})

V_9 = CTVertex(name = 'V_9',
               type = 'R2',
               particles = [ P.u__tilde__, P.u, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               loop_particles = [ [ [P.g, P.u] ] ],
               couplings = {(0,0,0):C.R2GC_122_17})

V_10 = CTVertex(name = 'V_10',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_122_17})

V_11 = CTVertex(name = 'V_11',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_122_17})

V_12 = CTVertex(name = 'V_12',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_118_15})

V_13 = CTVertex(name = 'V_13',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_118_15})

V_14 = CTVertex(name = 'V_14',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_118_15})

V_15 = CTVertex(name = 'V_15',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_120_16})

V_16 = CTVertex(name = 'V_16',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_120_16})

V_17 = CTVertex(name = 'V_17',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_120_16})

V_18 = CTVertex(name = 'V_18',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_120_16})

V_19 = CTVertex(name = 'V_19',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_120_16})

V_20 = CTVertex(name = 'V_20',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_120_16})

V_21 = CTVertex(name = 'V_21',
                type = 'R2',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_146_27})

V_22 = CTVertex(name = 'V_22',
                type = 'R2',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_146_27})

V_23 = CTVertex(name = 'V_23',
                type = 'R2',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_146_27})

V_24 = CTVertex(name = 'V_24',
                type = 'R2',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_146_27})

V_25 = CTVertex(name = 'V_25',
                type = 'R2',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_146_27})

V_26 = CTVertex(name = 'V_26',
                type = 'R2',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_146_27})

V_27 = CTVertex(name = 'V_27',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_169_44,(0,1,0):C.R2GC_170_45})

V_28 = CTVertex(name = 'V_28',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_169_44,(0,1,0):C.R2GC_170_45})

V_29 = CTVertex(name = 'V_29',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_169_44,(0,1,0):C.R2GC_170_45})

V_30 = CTVertex(name = 'V_30',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_92_67,(0,1,0):C.R2GC_79_53})

V_31 = CTVertex(name = 'V_31',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_92_67,(0,1,0):C.R2GC_79_53})

V_32 = CTVertex(name = 'V_32',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_92_67,(0,1,0):C.R2GC_79_53})

V_33 = CTVertex(name = 'V_33',
                type = 'R2',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_117_14})

V_34 = CTVertex(name = 'V_34',
                type = 'R2',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_117_14})

V_35 = CTVertex(name = 'V_35',
                type = 'R2',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_167_43,(0,2,0):C.R2GC_167_43,(0,1,0):C.R2GC_117_14,(0,3,0):C.R2GC_117_14})

V_36 = CTVertex(name = 'V_36',
                type = 'R2',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_117_14})

V_37 = CTVertex(name = 'V_37',
                type = 'R2',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_117_14})

V_38 = CTVertex(name = 'V_38',
                type = 'R2',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_117_14})

V_39 = CTVertex(name = 'V_39',
                type = 'R2',
                particles = [ P.sig8p, P.sig8p ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.SS1, L.SS2 ],
                loop_particles = [ [ [P.g, P.sig8p] ] ],
                couplings = {(0,0,0):C.R2GC_148_28,(0,1,0):C.R2GC_82_54})

V_40 = CTVertex(name = 'V_40',
                type = 'R2',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV2, L.VV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ], [ [P.t] ] ],
                couplings = {(0,0,1):C.R2GC_150_31,(0,1,2):C.R2GC_76_50,(0,2,0):C.R2GC_149_29,(0,2,1):C.R2GC_149_30})

V_41 = CTVertex(name = 'V_41',
                type = 'R2',
                particles = [ P.g, P.g, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_77_51})

V_42 = CTVertex(name = 'V_42',
                type = 'R2',
                particles = [ P.g, P.g, P.W__minus__, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b, P.t], [P.c, P.s], [P.d, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_96_68,(0,1,0):C.R2GC_96_68,(0,2,0):C.R2GC_96_68})

V_43 = CTVertex(name = 'V_43',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.Z ],
                color = [ 'Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_88_59,(0,0,1):C.R2GC_88_60,(0,1,0):C.R2GC_88_59,(0,1,1):C.R2GC_88_60,(0,2,0):C.R2GC_88_59,(0,2,1):C.R2GC_88_60})

V_44 = CTVertex(name = 'V_44',
                type = 'R2',
                particles = [ P.g, P.g, P.Z, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_91_65,(0,0,1):C.R2GC_91_66,(0,1,0):C.R2GC_91_65,(0,1,1):C.R2GC_91_66,(0,2,0):C.R2GC_91_65,(0,2,1):C.R2GC_91_66})

V_45 = CTVertex(name = 'V_45',
                type = 'R2',
                particles = [ P.a, P.a, P.g, P.g ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_86_55,(0,0,1):C.R2GC_86_56,(0,1,0):C.R2GC_86_55,(0,1,1):C.R2GC_86_56,(0,2,0):C.R2GC_86_55,(0,2,1):C.R2GC_86_56})

V_46 = CTVertex(name = 'V_46',
                type = 'R2',
                particles = [ P.g, P.g, P.g, P.Z ],
                color = [ 'd(1,2,3)', 'f(1,2,3)' ],
                lorentz = [ L.VVVV1, L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(1,0,0):C.R2GC_90_63,(1,0,1):C.R2GC_90_64,(0,1,0):C.R2GC_89_61,(0,1,1):C.R2GC_89_62,(0,2,0):C.R2GC_89_61,(0,2,1):C.R2GC_89_62,(0,3,0):C.R2GC_89_61,(0,3,1):C.R2GC_89_62})

V_47 = CTVertex(name = 'V_47',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.g ],
                color = [ 'd(2,3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_87_57,(0,0,1):C.R2GC_87_58,(0,1,0):C.R2GC_87_57,(0,1,1):C.R2GC_87_58,(0,2,0):C.R2GC_87_57,(0,2,1):C.R2GC_87_58})

V_48 = CTVertex(name = 'V_48',
                type = 'R2',
                particles = [ P.g, P.g, P.H, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_78_52})

V_49 = CTVertex(name = 'V_49',
                type = 'R2',
                particles = [ P.g, P.g, P.G0, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_78_52})

V_50 = CTVertex(name = 'V_50',
                type = 'R2',
                particles = [ P.g, P.g, P.G__minus__, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_78_52})

V_51 = CTVertex(name = 'V_51',
                type = 'UV',
                particles = [ P.g, P.g, P.g ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VVV1, L.VVV2, L.VVV3, L.VVV4, L.VVV5, L.VVV6, L.VVV7, L.VVV8 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.sig8p] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_130_34,(0,0,1):C.UVGC_151_58,(0,0,2):C.UVGC_114_15,(0,0,3):C.UVGC_151_59,(0,0,4):C.UVGC_151_60,(0,1,0):C.UVGC_129_31,(0,1,1):C.UVGC_155_69,(0,1,2):C.UVGC_155_70,(0,1,3):C.UVGC_155_71,(0,1,4):C.UVGC_154_68,(0,3,0):C.UVGC_129_31,(0,3,1):C.UVGC_154_66,(0,3,2):C.UVGC_108_5,(0,3,3):C.UVGC_154_67,(0,3,4):C.UVGC_154_68,(0,5,0):C.UVGC_130_34,(0,5,1):C.UVGC_153_63,(0,5,2):C.UVGC_153_64,(0,5,3):C.UVGC_153_65,(0,5,4):C.UVGC_151_60,(0,6,0):C.UVGC_130_34,(0,6,1):C.UVGC_152_61,(0,6,2):C.UVGC_152_62,(0,6,3):C.UVGC_151_59,(0,6,4):C.UVGC_151_60,(0,7,0):C.UVGC_129_31,(0,7,1):C.UVGC_156_72,(0,7,2):C.UVGC_156_73,(0,7,3):C.UVGC_155_71,(0,7,4):C.UVGC_154_68,(0,2,1):C.UVGC_108_4,(0,2,2):C.UVGC_108_5,(0,4,1):C.UVGC_114_14,(0,4,2):C.UVGC_114_15,(0,4,3):C.UVGC_114_16})

V_52 = CTVertex(name = 'V_52',
                type = 'UV',
                particles = [ P.g, P.g, P.g, P.g ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.sig8p] ], [ [P.t] ] ],
                couplings = {(2,0,2):C.UVGC_110_9,(2,0,3):C.UVGC_110_8,(0,0,2):C.UVGC_110_9,(0,0,3):C.UVGC_110_8,(4,0,2):C.UVGC_109_6,(4,0,3):C.UVGC_109_7,(3,0,2):C.UVGC_109_6,(3,0,3):C.UVGC_109_7,(8,0,2):C.UVGC_110_8,(8,0,3):C.UVGC_110_9,(7,0,1):C.UVGC_135_45,(7,0,2):C.UVGC_160_86,(7,0,3):C.UVGC_160_87,(7,0,4):C.UVGC_160_88,(7,0,5):C.UVGC_160_89,(6,0,1):C.UVGC_135_45,(6,0,2):C.UVGC_161_90,(6,0,3):C.UVGC_161_91,(6,0,4):C.UVGC_160_88,(6,0,5):C.UVGC_160_89,(5,0,2):C.UVGC_109_6,(5,0,3):C.UVGC_109_7,(1,0,2):C.UVGC_109_6,(1,0,3):C.UVGC_109_7,(11,0,2):C.UVGC_113_12,(11,0,3):C.UVGC_113_13,(10,0,2):C.UVGC_113_12,(10,0,3):C.UVGC_113_13,(9,0,2):C.UVGC_112_10,(9,0,3):C.UVGC_112_11,(2,1,2):C.UVGC_110_9,(2,1,3):C.UVGC_110_8,(0,1,2):C.UVGC_110_9,(0,1,3):C.UVGC_110_8,(6,1,2):C.UVGC_158_78,(6,1,3):C.UVGC_158_79,(6,1,4):C.UVGC_158_80,(6,1,5):C.UVGC_157_77,(4,1,2):C.UVGC_109_6,(4,1,3):C.UVGC_109_7,(3,1,2):C.UVGC_109_6,(3,1,3):C.UVGC_109_7,(8,1,1):C.UVGC_162_92,(8,1,2):C.UVGC_162_93,(8,1,3):C.UVGC_162_94,(8,1,4):C.UVGC_162_95,(8,1,5):C.UVGC_162_96,(7,1,0):C.UVGC_115_17,(7,1,2):C.UVGC_116_20,(7,1,3):C.UVGC_116_21,(7,1,4):C.UVGC_116_22,(5,1,2):C.UVGC_109_6,(5,1,3):C.UVGC_109_7,(1,1,2):C.UVGC_109_6,(1,1,3):C.UVGC_109_7,(11,1,2):C.UVGC_113_12,(11,1,3):C.UVGC_113_13,(10,1,2):C.UVGC_113_12,(10,1,3):C.UVGC_113_13,(9,1,2):C.UVGC_112_10,(9,1,3):C.UVGC_112_11,(2,2,2):C.UVGC_110_9,(2,2,3):C.UVGC_110_8,(0,2,2):C.UVGC_110_9,(0,2,3):C.UVGC_110_8,(4,2,2):C.UVGC_109_6,(4,2,3):C.UVGC_109_7,(3,2,2):C.UVGC_109_6,(3,2,3):C.UVGC_109_7,(8,2,1):C.UVGC_159_81,(8,2,2):C.UVGC_159_82,(8,2,3):C.UVGC_159_83,(8,2,4):C.UVGC_159_84,(8,2,5):C.UVGC_159_85,(6,2,0):C.UVGC_115_17,(6,2,2):C.UVGC_115_18,(6,2,3):C.UVGC_112_10,(6,2,4):C.UVGC_115_19,(7,2,2):C.UVGC_157_74,(7,2,3):C.UVGC_157_75,(7,2,4):C.UVGC_157_76,(7,2,5):C.UVGC_157_77,(5,2,2):C.UVGC_109_6,(5,2,3):C.UVGC_109_7,(1,2,2):C.UVGC_109_6,(1,2,3):C.UVGC_109_7,(11,2,2):C.UVGC_113_12,(11,2,3):C.UVGC_113_13,(10,2,2):C.UVGC_113_12,(10,2,3):C.UVGC_113_13,(9,2,2):C.UVGC_112_10,(9,2,3):C.UVGC_112_11})

V_53 = CTVertex(name = 'V_53',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_171_106,(0,0,2):C.UVGC_171_107,(0,0,1):C.UVGC_171_108})

V_54 = CTVertex(name = 'V_54',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.G__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_172_109,(0,0,2):C.UVGC_172_110,(0,0,1):C.UVGC_172_111})

V_55 = CTVertex(name = 'V_55',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_173_112})

V_56 = CTVertex(name = 'V_56',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.H ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_174_113})

V_57 = CTVertex(name = 'V_57',
                type = 'UV',
                particles = [ P.g, P.sig8p, P.sig8p ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VSS1, L.VSS3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.sig8p] ] ],
                couplings = {(0,0,0):C.UVGC_129_31,(0,0,1):C.UVGC_129_32,(0,0,2):C.UVGC_108_5,(0,0,3):C.UVGC_129_33,(0,1,0):C.UVGC_130_34,(0,1,1):C.UVGC_130_35,(0,1,2):C.UVGC_114_15,(0,1,3):C.UVGC_130_36})

V_58 = CTVertex(name = 'V_58',
                type = 'UV',
                particles = [ P.g, P.g, P.sig8p, P.sig8p ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.sig8p] ] ],
                couplings = {(0,0,1):C.UVGC_132_39,(0,0,3):C.UVGC_132_40,(2,0,1):C.UVGC_132_39,(2,0,3):C.UVGC_132_40,(6,0,0):C.UVGC_135_45,(6,0,1):C.UVGC_135_46,(6,0,2):C.UVGC_135_47,(6,0,3):C.UVGC_135_48,(7,0,0):C.UVGC_135_45,(7,0,1):C.UVGC_135_46,(7,0,2):C.UVGC_135_47,(7,0,3):C.UVGC_135_48,(5,0,1):C.UVGC_131_37,(5,0,3):C.UVGC_131_38,(1,0,1):C.UVGC_131_37,(1,0,3):C.UVGC_131_38,(4,0,1):C.UVGC_131_37,(4,0,3):C.UVGC_131_38,(3,0,1):C.UVGC_131_37,(3,0,3):C.UVGC_131_38,(10,0,1):C.UVGC_134_43,(10,0,3):C.UVGC_134_44,(9,0,1):C.UVGC_134_43,(9,0,3):C.UVGC_134_44,(8,0,1):C.UVGC_133_41,(8,0,3):C.UVGC_133_42})

V_59 = CTVertex(name = 'V_59',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.sig8p ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.sig8p] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_164_98,(0,0,1):C.UVGC_164_99})

V_60 = CTVertex(name = 'V_60',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_122_30,(0,1,0):C.UVGC_101_2,(0,2,0):C.UVGC_101_2})

V_61 = CTVertex(name = 'V_61',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_122_30,(0,1,0):C.UVGC_101_2,(0,2,0):C.UVGC_101_2})

V_62 = CTVertex(name = 'V_62',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_122_30,(0,1,0):C.UVGC_165_100,(0,2,0):C.UVGC_165_100})

V_63 = CTVertex(name = 'V_63',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_118_24,(0,1,0):C.UVGC_103_3,(0,2,0):C.UVGC_103_3})

V_64 = CTVertex(name = 'V_64',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_118_24,(0,1,0):C.UVGC_103_3,(0,2,0):C.UVGC_103_3})

V_65 = CTVertex(name = 'V_65',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_118_24,(0,1,0):C.UVGC_103_3,(0,2,0):C.UVGC_103_3})

V_66 = CTVertex(name = 'V_66',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.u] ] ],
                couplings = {(0,0,3):C.UVGC_120_29,(0,1,0):C.UVGC_119_25,(0,1,1):C.UVGC_119_26,(0,1,2):C.UVGC_119_27,(0,1,3):C.UVGC_119_28,(0,2,0):C.UVGC_119_25,(0,2,1):C.UVGC_119_26,(0,2,2):C.UVGC_119_27,(0,2,3):C.UVGC_119_28})

V_67 = CTVertex(name = 'V_67',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.c, P.g] ], [ [P.g] ], [ [P.ghG] ] ],
                couplings = {(0,0,1):C.UVGC_120_29,(0,1,0):C.UVGC_119_25,(0,1,2):C.UVGC_119_26,(0,1,3):C.UVGC_119_27,(0,1,1):C.UVGC_119_28,(0,2,0):C.UVGC_119_25,(0,2,2):C.UVGC_119_26,(0,2,3):C.UVGC_119_27,(0,2,1):C.UVGC_119_28})

V_68 = CTVertex(name = 'V_68',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,3):C.UVGC_120_29,(0,1,0):C.UVGC_119_25,(0,1,1):C.UVGC_119_26,(0,1,2):C.UVGC_119_27,(0,1,3):C.UVGC_166_101,(0,2,0):C.UVGC_119_25,(0,2,1):C.UVGC_119_26,(0,2,2):C.UVGC_119_27,(0,2,3):C.UVGC_166_101})

V_69 = CTVertex(name = 'V_69',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.d, P.g] ], [ [P.g] ], [ [P.ghG] ] ],
                couplings = {(0,0,1):C.UVGC_120_29,(0,1,0):C.UVGC_119_25,(0,1,2):C.UVGC_119_26,(0,1,3):C.UVGC_119_27,(0,1,1):C.UVGC_119_28,(0,2,0):C.UVGC_119_25,(0,2,2):C.UVGC_119_26,(0,2,3):C.UVGC_119_27,(0,2,1):C.UVGC_119_28})

V_70 = CTVertex(name = 'V_70',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.s] ] ],
                couplings = {(0,0,3):C.UVGC_120_29,(0,1,0):C.UVGC_119_25,(0,1,1):C.UVGC_119_26,(0,1,2):C.UVGC_119_27,(0,1,3):C.UVGC_119_28,(0,2,0):C.UVGC_119_25,(0,2,1):C.UVGC_119_26,(0,2,2):C.UVGC_119_27,(0,2,3):C.UVGC_119_28})

V_71 = CTVertex(name = 'V_71',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1, L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.u] ], [ [P.b, P.g] ], [ [P.g] ], [ [P.ghG] ] ],
                couplings = {(0,0,1):C.UVGC_120_29,(0,1,0):C.UVGC_119_25,(0,1,2):C.UVGC_119_26,(0,1,3):C.UVGC_119_27,(0,1,1):C.UVGC_119_28,(0,2,0):C.UVGC_119_25,(0,2,2):C.UVGC_119_26,(0,2,3):C.UVGC_119_27,(0,2,1):C.UVGC_119_28})

V_72 = CTVertex(name = 'V_72',
                type = 'UV',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_146_49,(0,0,1):C.UVGC_146_50})

V_73 = CTVertex(name = 'V_73',
                type = 'UV',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_146_49,(0,0,1):C.UVGC_146_50})

V_74 = CTVertex(name = 'V_74',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_146_49,(0,0,2):C.UVGC_168_103,(0,0,1):C.UVGC_146_50})

V_75 = CTVertex(name = 'V_75',
                type = 'UV',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_146_49,(0,0,1):C.UVGC_146_50})

V_76 = CTVertex(name = 'V_76',
                type = 'UV',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_146_49,(0,0,1):C.UVGC_146_50})

V_77 = CTVertex(name = 'V_77',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_146_49,(0,0,2):C.UVGC_168_103,(0,0,1):C.UVGC_146_50})

V_78 = CTVertex(name = 'V_78',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_169_104,(0,1,0):C.UVGC_170_105})

V_79 = CTVertex(name = 'V_79',
                type = 'UV',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_117_23,(0,1,0):C.UVGC_100_1,(0,2,0):C.UVGC_100_1})

V_80 = CTVertex(name = 'V_80',
                type = 'UV',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_117_23,(0,1,0):C.UVGC_100_1,(0,2,0):C.UVGC_100_1})

V_81 = CTVertex(name = 'V_81',
                type = 'UV',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_167_102,(0,2,0):C.UVGC_167_102,(0,1,0):C.UVGC_163_97,(0,3,0):C.UVGC_163_97})

V_82 = CTVertex(name = 'V_82',
                type = 'UV',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_117_23,(0,1,0):C.UVGC_100_1,(0,2,0):C.UVGC_100_1})

V_83 = CTVertex(name = 'V_83',
                type = 'UV',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_117_23,(0,1,0):C.UVGC_100_1,(0,2,0):C.UVGC_100_1})

V_84 = CTVertex(name = 'V_84',
                type = 'UV',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_117_23,(0,1,0):C.UVGC_100_1,(0,2,0):C.UVGC_100_1})

V_85 = CTVertex(name = 'V_85',
                type = 'UV',
                particles = [ P.sig8p, P.sig8p ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.SS1 ],
                loop_particles = [ [ [P.g, P.sig8p] ] ],
                couplings = {(0,0,0):C.UVGC_148_51})

V_86 = CTVertex(name = 'V_86',
                type = 'UV',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV3 ],
                loop_particles = [ [ [P.g] ], [ [P.ghG] ], [ [P.sig8p] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_150_54,(0,0,1):C.UVGC_150_55,(0,0,2):C.UVGC_150_56,(0,0,3):C.UVGC_150_57,(0,1,2):C.UVGC_149_52,(0,1,3):C.UVGC_149_53})



==> anc/MRSSMQCD_NLO/MRSSMQCD_NLO.log <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:11:24


# 
# This is the logfile for the model sgluons_NLO_5f

# Authors: Wojciech Kotlarski
# Model version: 1.0.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000005 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 142
   * Number of flavored vertices: 138
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 120 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 38 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 75 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 6 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 181 CTcouplings written.
   * CT_couplings.py written.
#
# CTVertex definitions
#

   * 86 CTvertices written.
   * CT_vertices.py written.


==> anc/MRSSMQCD_NLO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
import write_param_card
import propagators


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "Wojciech Kotlarski"
__date__ = "17.09.2015"
__version__= "1.0.0"


==> anc/MRSSMQCD_NLO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 1,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1,
                    perturbative_expansion = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/MRSSMQCD_NLO/couplings.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = 'coup',
                order = {'NP':1,'QCD':3})

GC_10 = Coupling(name = 'GC_10',
                 value = '(ee**2*complex(0,1))/(2.*cw)',
                 order = {'QED':2})

GC_11 = Coupling(name = 'GC_11',
                 value = 'ee**2/(2.*cw)',
                 order = {'QED':2})

GC_12 = Coupling(name = 'GC_12',
                 value = '-G',
                 order = {'QCD':1})

GC_13 = Coupling(name = 'GC_13',
                 value = 'complex(0,1)*G',
                 order = {'QCD':1})

GC_14 = Coupling(name = 'GC_14',
                 value = 'G',
                 order = {'QCD':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(complex(0,1)*G**2)',
                 order = {'QCD':2})

GC_16 = Coupling(name = 'GC_16',
                 value = 'complex(0,1)*G**2',
                 order = {'QCD':2})

GC_17 = Coupling(name = 'GC_17',
                 value = '-I2a33',
                 order = {'QED':1})

GC_18 = Coupling(name = 'GC_18',
                 value = 'I3a33',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-2*complex(0,1)*lam',
                 order = {'QED':2})

GC_2 = Coupling(name = 'GC_2',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-4*complex(0,1)*lam',
                 order = {'QED':2})

GC_21 = Coupling(name = 'GC_21',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = '(2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_25 = Coupling(name = 'GC_25',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '(-2*cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_27 = Coupling(name = 'GC_27',
                 value = '-ee/(2.*sw)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '-(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = 'ee/(2.*sw)',
                 order = {'QED':1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '-((cw*ee*complex(0,1))/sw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '-ee**2/(2.*sw)',
                 order = {'QED':2})

GC_35 = Coupling(name = 'GC_35',
                 value = '-(ee**2*complex(0,1))/(2.*sw)',
                 order = {'QED':2})

GC_36 = Coupling(name = 'GC_36',
                 value = 'ee**2/(2.*sw)',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '(cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_38 = Coupling(name = 'GC_38',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '-(cw*ee)/(2.*sw) - (ee*sw)/(2.*cw)',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '-(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw*ee)/(2.*sw) + (ee*sw)/(2.*cw)',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '(cw*ee**2*complex(0,1))/sw - (ee**2*complex(0,1)*sw)/cw',
                 order = {'QED':2})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '-(ee**2*complex(0,1)) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_51 = Coupling(name = 'GC_51',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '-(ee**2*vev)/(2.*cw)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(ee**2*vev)/(2.*cw)',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '-2*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '-(ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-(ee**2*complex(0,1)*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '(ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_6 = Coupling(name = 'GC_6',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '-(ee**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(ee**2*vev)/(2.*sw)',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '-(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(ee**2*vev)/(4.*cw) - (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '-(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(ee**2*vev)/(4.*cw) + (cw*ee**2*vev)/(4.*sw**2)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(ee**2*complex(0,1)*vev)/2. - (cw**2*ee**2*complex(0,1)*vev)/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vev)/(4.*cw**2)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-(yt/cmath.sqrt(2))',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_7 = Coupling(name = 'GC_7',
                value = '-2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_70 = Coupling(name = 'GC_70',
                 value = 'yt/cmath.sqrt(2)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '-ytau',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = 'ytau',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(ytau/cmath.sqrt(2))',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_75 = Coupling(name = 'GC_75',
                 value = 'ytau/cmath.sqrt(2)',
                 order = {'QED':1})

GC_8 = Coupling(name = 'GC_8',
                value = '2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-ee**2/(2.*cw)',
                order = {'QED':2})



==> anc/MRSSMQCD_NLO/decays.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from object_library import all_decays, Decay
import particles as P


Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_sig8p = Decay(name = 'Decay_sig8p',
                    particle = P.sig8p,
                    partial_widths = {(P.t,P.t__tilde__):'(coup**2*mOp**2*cmath.sqrt(mOp**4 - 4*mOp**2*MT**2))/(16.*cmath.pi*abs(mOp)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'((MT**2 - MW**2)*((3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.s__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'((-MT**2 + MW**2)*((-3*ee**2*MT**2)/(2.*sw**2) - (3*ee**2*MT**4)/(2.*MW**2*sw**2) + (3*ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/MRSSMQCD_NLO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/MRSSMQCD_NLO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


SS1 = Lorentz(name = 'SS1',
              spins = [ 1, 1 ],
              structure = '1')

SS2 = Lorentz(name = 'SS2',
              spins = [ 1, 1 ],
              structure = 'P(-1,2)**2')

FF1 = Lorentz(name = 'FF1',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,1)')

FF2 = Lorentz(name = 'FF2',
              spins = [ 2, 2 ],
              structure = 'ProjM(2,1)')

FF3 = Lorentz(name = 'FF3',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjM(-2,1)')

FF4 = Lorentz(name = 'FF4',
              spins = [ 2, 2 ],
              structure = 'ProjP(2,1)')

FF5 = Lorentz(name = 'FF5',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjP(-2,1)')

VV1 = Lorentz(name = 'VV1',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2)')

VV2 = Lorentz(name = 'VV2',
              spins = [ 3, 3 ],
              structure = 'Metric(1,2)')

VV3 = Lorentz(name = 'VV3',
              spins = [ 3, 3 ],
              structure = 'P(-1,2)**2*Metric(1,2)')

UUS1 = Lorentz(name = 'UUS1',
               spins = [ -1, -1, 1 ],
               structure = '1')

UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'Gamma5(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'Identity(2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

VSS1 = Lorentz(name = 'VSS1',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2)')

VSS2 = Lorentz(name = 'VSS2',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2) - P(1,3)')

VSS3 = Lorentz(name = 'VSS3',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,3)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2)')

VVV2 = Lorentz(name = 'VVV2',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,2)*Metric(1,2)')

VVV3 = Lorentz(name = 'VVV3',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,3)*Metric(1,2)')

VVV4 = Lorentz(name = 'VVV4',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,1)*Metric(1,3)')

VVV5 = Lorentz(name = 'VVV5',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,2)*Metric(1,3)')

VVV6 = Lorentz(name = 'VVV6',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,3)*Metric(1,3)')

VVV7 = Lorentz(name = 'VVV7',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,2)*Metric(2,3)')

VVV8 = Lorentz(name = 'VVV8',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Epsilon(1,2,3,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,2)*Metric(3,4)')



==> anc/MRSSMQCD_NLO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.iteritems():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'nature,', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,'internal',type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,'internal',type,value,texname)

        self.nature='interal'

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/MRSSMQCD_NLO/parameters.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# This is a default parameter object representing the renormalization scale (MU_R).
MU_R = Parameter(name = 'MU_R',
                 nature = 'external',
                 type = 'real',
                 value = 91.188,
                 texname = '\\text{\\mu_r}',
                 lhablock = 'LOOP',
                 lhacode = [1])

# User-defined parameters.
aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

coup = Parameter(name = 'coup',
                 nature = 'external',
                 type = 'real',
                 value = 0.1,
                 texname = '\\text{coup}',
                 lhablock = 'FRBlock',
                 lhacode = [ 1 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

mOp = Parameter(name = 'mOp',
                nature = 'external',
                type = 'real',
                value = 1000,
                texname = '\\text{mOp}',
                lhablock = 'MASS',
                lhacode = [ 9000002 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

wOp = Parameter(name = 'wOp',
                nature = 'external',
                type = 'real',
                value = 1,
                texname = '\\text{wOp}',
                lhablock = 'DECAY',
                lhacode = [ 9000002 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I2a33}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I3a33}')



==> anc/MRSSMQCD_NLO/particles.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000005,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

sig8p = Particle(pdg_code = 9000002,
                 name = 'sig8p',
                 antiname = 'sig8p',
                 spin = 1,
                 color = 8,
                 mass = Param.mOp,
                 width = Param.wOp,
                 texname = 'sig8p',
                 antitexname = 'sig8p',
                 charge = 0,
                 GhostNumber = 0,
                 LeptonNumber = 0,
                 Y = 0)



==> anc/MRSSMQCD_NLO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2 ",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/MRSSMQCD_NLO/vertices.py <==
# This file was automatically created by FeynRules 2.3.24
# Mathematica version: 11.0.0 for Mac OS X x86 (64-bit) (July 28, 2016)
# Date: Fri 19 Aug 2016 15:12:05


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.G0, P.G0, P.G0, P.G0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_2 = Vertex(name = 'V_2',
             particles = [ P.G0, P.G0, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_3 = Vertex(name = 'V_3',
             particles = [ P.G__minus__, P.G__minus__, P.G__plus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_20})

V_4 = Vertex(name = 'V_4',
             particles = [ P.G0, P.G0, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_5 = Vertex(name = 'V_5',
             particles = [ P.G__minus__, P.G__plus__, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_6 = Vertex(name = 'V_6',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_21})

V_7 = Vertex(name = 'V_7',
             particles = [ P.G0, P.G0, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_54})

V_8 = Vertex(name = 'V_8',
             particles = [ P.G__minus__, P.G__plus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_54})

V_9 = Vertex(name = 'V_9',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_55})

V_10 = Vertex(name = 'V_10',
              particles = [ P.a, P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_8})

V_11 = Vertex(name = 'V_11',
              particles = [ P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_4})

V_12 = Vertex(name = 'V_12',
              particles = [ P.ghA, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_4})

V_13 = Vertex(name = 'V_13',
              particles = [ P.ghA, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_5})

V_14 = Vertex(name = 'V_14',
              particles = [ P.ghWm, P.ghA__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_61})

V_15 = Vertex(name = 'V_15',
              particles = [ P.ghWm, P.ghA__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.ghWm, P.ghWm__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_56})

V_17 = Vertex(name = 'V_17',
              particles = [ P.ghWm, P.ghWm__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_57})

V_18 = Vertex(name = 'V_18',
              particles = [ P.ghWm, P.ghWm__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.ghWm, P.ghWm__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_33})

V_20 = Vertex(name = 'V_20',
              particles = [ P.ghWm, P.ghZ__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_64})

V_21 = Vertex(name = 'V_21',
              particles = [ P.ghWm, P.ghZ__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_32})

V_22 = Vertex(name = 'V_22',
              particles = [ P.ghWp, P.ghA__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_60})

V_23 = Vertex(name = 'V_23',
              particles = [ P.ghWp, P.ghA__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_5})

V_24 = Vertex(name = 'V_24',
              particles = [ P.ghWp, P.ghWp__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_59})

V_25 = Vertex(name = 'V_25',
              particles = [ P.ghWp, P.ghWp__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_57})

V_26 = Vertex(name = 'V_26',
              particles = [ P.ghWp, P.ghWp__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_4})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ghWp, P.ghWp__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_32})

V_28 = Vertex(name = 'V_28',
              particles = [ P.ghWp, P.ghZ__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_63})

V_29 = Vertex(name = 'V_29',
              particles = [ P.ghWp, P.ghZ__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_33})

V_30 = Vertex(name = 'V_30',
              particles = [ P.ghZ, P.ghWm__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_65})

V_31 = Vertex(name = 'V_31',
              particles = [ P.ghZ, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_32})

V_32 = Vertex(name = 'V_32',
              particles = [ P.ghZ, P.ghWp__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_62})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ghZ, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_33})

V_34 = Vertex(name = 'V_34',
              particles = [ P.ghZ, P.ghZ__tilde__, P.H ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_66})

V_35 = Vertex(name = 'V_35',
              particles = [ P.ghG, P.ghG__tilde__, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.UUV1 ],
              couplings = {(0,0):C.GC_12})

V_36 = Vertex(name = 'V_36',
              particles = [ P.g, P.g, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_14,(0,2):C.GC_14,(0,3):C.GC_12,(0,4):C.GC_12,(0,5):C.GC_14})

V_37 = Vertex(name = 'V_37',
              particles = [ P.g, P.g, P.g, P.g ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(1,0):C.GC_16,(0,0):C.GC_16,(2,1):C.GC_16,(0,1):C.GC_15,(2,2):C.GC_15,(1,2):C.GC_15})

V_38 = Vertex(name = 'V_38',
              particles = [ P.t__tilde__, P.b, P.G__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS4 ],
              couplings = {(0,0):C.GC_17})

V_39 = Vertex(name = 'V_39',
              particles = [ P.vt__tilde__, P.ta__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS3 ],
              couplings = {(0,0):C.GC_72})

V_40 = Vertex(name = 'V_40',
              particles = [ P.ta__plus__, P.ta__minus__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_73,(0,1):C.GC_75})

V_41 = Vertex(name = 'V_41',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_74,(0,1):C.GC_74})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.t, P.G__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3 ],
              couplings = {(0,0):C.GC_18})

V_43 = Vertex(name = 'V_43',
              particles = [ P.t__tilde__, P.t, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_70,(0,1):C.GC_68})

V_44 = Vertex(name = 'V_44',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_69,(0,1):C.GC_69})

V_45 = Vertex(name = 'V_45',
              particles = [ P.g, P.sig8p, P.sig8p ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_12})

V_46 = Vertex(name = 'V_46',
              particles = [ P.g, P.g, P.sig8p, P.sig8p ],
              color = [ 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(1,0):C.GC_16,(0,0):C.GC_16})

V_47 = Vertex(name = 'V_47',
              particles = [ P.t__tilde__, P.t, P.sig8p ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_1})

V_48 = Vertex(name = 'V_48',
              particles = [ P.a, P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_35})

V_49 = Vertex(name = 'V_49',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_34})

V_50 = Vertex(name = 'V_50',
              particles = [ P.a, P.W__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_60})

V_51 = Vertex(name = 'V_51',
              particles = [ P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_29,(0,1):C.GC_28})

V_52 = Vertex(name = 'V_52',
              particles = [ P.W__minus__, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_27,(0,1):C.GC_30})

V_53 = Vertex(name = 'V_53',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_5,(0,1):C.GC_4,(0,2):C.GC_4,(0,3):C.GC_5,(0,4):C.GC_5,(0,5):C.GC_4})

V_54 = Vertex(name = 'V_54',
              particles = [ P.a, P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_35})

V_55 = Vertex(name = 'V_55',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_36})

V_56 = Vertex(name = 'V_56',
              particles = [ P.a, P.W__plus__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_61})

V_57 = Vertex(name = 'V_57',
              particles = [ P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_28,(0,1):C.GC_29})

V_58 = Vertex(name = 'V_58',
              particles = [ P.W__plus__, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_27,(0,1):C.GC_30})

V_59 = Vertex(name = 'V_59',
              particles = [ P.W__minus__, P.W__plus__, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_22})

V_60 = Vertex(name = 'V_60',
              particles = [ P.W__minus__, P.W__plus__, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_22})

V_61 = Vertex(name = 'V_61',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_22})

V_62 = Vertex(name = 'V_62',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_58})

V_63 = Vertex(name = 'V_63',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_6,(0,1):C.GC_6,(0,2):C.GC_7})

V_64 = Vertex(name = 'V_64',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_33,(0,1):C.GC_32,(0,2):C.GC_32,(0,3):C.GC_33,(0,4):C.GC_33,(0,5):C.GC_32})

V_65 = Vertex(name = 'V_65',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_23,(0,2):C.GC_24})

V_66 = Vertex(name = 'V_66',
              particles = [ P.ta__plus__, P.vt, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS4 ],
              couplings = {(0,0):C.GC_71})

V_67 = Vertex(name = 'V_67',
              particles = [ P.a, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_49})

V_68 = Vertex(name = 'V_68',
              particles = [ P.Z, P.G0, P.H ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_42,(0,1):C.GC_48})

V_69 = Vertex(name = 'V_69',
              particles = [ P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_46,(0,1):C.GC_45})

V_70 = Vertex(name = 'V_70',
              particles = [ P.W__minus__, P.Z, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_10})

V_71 = Vertex(name = 'V_71',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_11})

V_72 = Vertex(name = 'V_72',
              particles = [ P.W__minus__, P.Z, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_53})

V_73 = Vertex(name = 'V_73',
              particles = [ P.W__plus__, P.Z, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_10})

V_74 = Vertex(name = 'V_74',
              particles = [ P.W__plus__, P.Z, P.G__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_9})

V_75 = Vertex(name = 'V_75',
              particles = [ P.W__plus__, P.Z, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_52})

V_76 = Vertex(name = 'V_76',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_38,(0,1):C.GC_37,(0,2):C.GC_37})

V_77 = Vertex(name = 'V_77',
              particles = [ P.Z, P.Z, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_51})

V_78 = Vertex(name = 'V_78',
              particles = [ P.Z, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_50})

V_79 = Vertex(name = 'V_79',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_51})

V_80 = Vertex(name = 'V_80',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_67})

V_81 = Vertex(name = 'V_81',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_25,(0,1):C.GC_25,(0,2):C.GC_26})

V_82 = Vertex(name = 'V_82',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_4})

V_83 = Vertex(name = 'V_83',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_4})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_4})

V_85 = Vertex(name = 'V_85',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_86 = Vertex(name = 'V_86',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_87 = Vertex(name = 'V_87',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_88 = Vertex(name = 'V_88',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_89 = Vertex(name = 'V_89',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_90 = Vertex(name = 'V_90',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_91 = Vertex(name = 'V_91',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_92 = Vertex(name = 'V_92',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_93 = Vertex(name = 'V_93',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_94 = Vertex(name = 'V_94',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_95 = Vertex(name = 'V_95',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_96 = Vertex(name = 'V_96',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_13})

V_97 = Vertex(name = 'V_97',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_98 = Vertex(name = 'V_98',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_99 = Vertex(name = 'V_99',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_31})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_103 = Vertex(name = 'V_103',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_104 = Vertex(name = 'V_104',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_105 = Vertex(name = 'V_105',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_109 = Vertex(name = 'V_109',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_44,(0,1):C.GC_40})

V_110 = Vertex(name = 'V_110',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_44,(0,1):C.GC_40})

V_111 = Vertex(name = 'V_111',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_44,(0,1):C.GC_40})

V_112 = Vertex(name = 'V_112',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_43,(0,1):C.GC_39})

V_113 = Vertex(name = 'V_113',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_43,(0,1):C.GC_39})

V_114 = Vertex(name = 'V_114',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_43,(0,1):C.GC_39})

V_115 = Vertex(name = 'V_115',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_47})

V_116 = Vertex(name = 'V_116',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_47})

V_117 = Vertex(name = 'V_117',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_47})

V_118 = Vertex(name = 'V_118',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_46,(0,1):C.GC_41})

V_119 = Vertex(name = 'V_119',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_46,(0,1):C.GC_41})

V_120 = Vertex(name = 'V_120',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_46,(0,1):C.GC_41})



==> anc/MRSSMQCD_NLO/write_param_card.py <==

__date__ = "02 Aug 2012"
__author__ = 'olivier.mattelaer@uclouvain.be'

from function_library import *

class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
        self.fsock.close()
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            need_writing.sort(self.order_param)
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        from particles import all_particles
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "

        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        # If more than a particles has the same mass/width we need to write it here
        # as well
        if lhablock == 'MASS':
            arg = 'mass'
            done = [part for (part, param) in self.dep_mass]
        else:
            arg = 'width'
            done = [part for (part, param) in self.dep_width]
        for particle in all_particles:
            if particle.pdg_code <0:
                continue
            is_define = True
            if particle not in done:
                if getattr(particle, arg).lhacode[0] != particle.pdg_code:
                    is_define = False                
            if  not is_define:
                value = float(particle.get(arg).value )
                name =  particle.get(arg).name 
                text += """%s %s %f # %s : %s \n""" %(prefix, particle.pdg_code, 
                        value, particle.name, name)




        self.fsock.write(text)    
        
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        import particles
        print particles.__file__
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': part.spin,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print 'write ./param_card.dat'
    

